Parabolic interface reconstruction for 2D volume of fluid methods

For capillary driven flow the interface curvature is essential in the modelling of surface tension via the imposition of the Young--Laplace jump condition. We show that traditional geometric volume of fluid (VOF) methods, that are based on a piecewise linear approximation of the interface, do not lead to an interface curvature which is convergent under mesh refinement in time-dependent problems. Instead, we propose to use a piecewise parabolic approximation of the interface, resulting in a class of piecewise parabolic interface calculation (PPIC) methods. In particular, we introduce the parabolic LVIRA and MOF methods, PLVIRA and PMOF, respectively. We show that a Lagrangian remapping method is sufficiently accurate for the advection of such a parabolic interface. It is numerically demonstrated that the newly proposed PPIC methods result in an increase of reconstruction accuracy by one order, convergence of the interface curvature in time-dependent advection problems and Weber number independent convergence of a droplet translation problem, where the advection method is coupled to a two-phase Navier--Stokes solver. The PLVIRA method is applied to the simulation of a 2D rising bubble, which shows good agreement to a reference solution.

==> tikz/generate_initial_fs.m <==
function generate_initial_fs
  levels = 4 : 9;
  chi = @(x, y) 0.15 - sqrt((x-0.5).^2 + (y-0.75).^2);
  for level = levels
    N = 2^level;
    int = FVInterface(chi, Mesh('N', N), 'initFractionParam', 6, 'initSubsample', 16, 'construction', 'MoF');

    fID_fs = fopen(sprintf('circle_fs_level%d.dat', level), 'w');
    fID_cX = fopen(sprintf('circle_cX_level%d.dat', level), 'w');
    fID_cY = fopen(sprintf('circle_cY_level%d.dat', level), 'w');
    fs = interior(int);
    centX = int.d_refCentroidX(2 : end - 1, 2 : end - 1);
    centY = int.d_refCentroidY(2 : end - 1, 2 : end - 1);
    for row = 1 : N
      fprintf(fID_fs, '%17.16e, ', fs(row, :));
      fprintf(fID_cX, '%17.16e, ', centX(row, :));
      fprintf(fID_cY, '%17.16e, ', centY(row, :));
    end
    fclose(fID_fs);
    fclose(fID_cX);
    fclose(fID_cY);
  end
end

